Structure of the Roper Resonance from Lattice QCD Constraints

Two different descriptions of the existing pion-nucleon scattering data in the region of the Roper resonance are constructed. Both descriptions fit the experimental data very well. In one scenario the resonance is the result of strong rescattering between coupled meson-baryon channels, while in the other scenario, the resonance has a large bare-baryon (or quark-model like) component. The predictions of these two scenarios are compared with the latest lattice QCD simulation results in this channel. Consideration of the finite volume spectra, the manner in which the states are excited from the vacuum in lattice QCD and the composition of the states in Hamiltonian effective field theory enable a discrimination of these two different descriptions. We find the second scenario is not consistent with lattice QCD results whereas the first agrees with the lattice QCD constraints. In this scenario, the mass of the quark-model like state is approximately 2 GeV and in the finite volume of the lattice is dressed to place the first radial excitation of the nucleon at 1.9 GeV. Within this description, the infinite-volume Roper resonance is best described as a resonance generated dynamically through strongly coupled meson-baryon channels.

==> countprl.py <==
#!/usr/bin/python

#A rudimentary python script to estimate the PRL word count from a tex file
#Note: Figure aspect ratios must be entered manually in a comment

import sys
import re

if __name__ == "__main__":

    tempfile = ""
    if len(sys.argv) > 2:
        exit("Usage: countprl.py [FILENAME]")

    if len(sys.argv) == 2:
        infile = open(sys.argv[1],"r")
    else:
        infile = sys.stdin

    debug = False
    in_preamble = True
    in_body = False
    text_words = 0
    eqn_words = 0
    eqn_rows = 1 #displayed equation height factor
    fig_words = 0 
    in_eqn = False
    in_fig = False
    in_caption = False
    eqn_count = 0
    fig_count = 0
    cap_count = 0
    widetext = 1 #width factor 1=two columns, 2=one column (wide text)
    aspect_ratio = 1.0
    for line in infile:
        fig_aspect = re.search('%%* *aspect_ratio *= *([0-9.]*)',line.rstrip())
        if in_fig and fig_aspect != None:
            aspect_ratio = float(fig_aspect.group(1))
            print "Setting an aspect ratio of", aspect_ratio, "for Figure", fig_count, "( equivalent word count =", int(widetext * ( (widetext * 150/aspect_ratio) + 20 )), ")"
        s = line.strip()
        if re.search(r'%',s):
            s = s.partition('%')[0].rstrip() # strip comments
        if re.search(r'\\cite{.*}',s.strip()):
            s = re.sub(r'\\cite{[a-zA-Z0-9,: ]*}','CITE',s) #strip cites (assumes cites stay on a single line)
        if re.search(r'~',s):
            s = re.sub(r'~',' ',s) #replace ~ with space
        s = re.sub(r'  *',' ',s) #consolidate space
        if in_preamble:
            if re.search('maketitle',s):
                in_preamble = False
                in_body = True
                in_text = True
                if (debug): print "Entering body text"
        elif in_body:
            if re.search('begin{acknowledgments}',s):
                in_body = False
                in_text = False
                if (debug): print "Leaving body text"
            elif re.search('vspace',s):
                continue # do nothing
            elif re.search('begin{widetext}',s):
                widetext = 2
            elif re.search('end{widetext}',s):
                widetext = 1
            elif re.search('begin{(equation|align|eqnarray)}',s):
                in_eqn = True
                eqn_count += 1
                if (debug): print "Found displayed equation"
            elif in_eqn:
                # Do some basic tests to estimate the number of rows in a displayed equation
                if re.search(r'\\frac{',s):
                    eqn_rows = 2
                if re.search(r'\\nonumber.*\\\\',s):
                    eqn_words += eqn_rows * widetext * 16
                    if (debug): print "Adding", eqn_rows * widetext, "rows for equation", eqn_count
                    eqn_rows = 1
                if re.search(r'\\label.*\\\\',s):
                    eqn_words += eqn_rows * widetext * 16
                    if (debug): print "Adding", eqn_rows * widetext, "rows for equation", eqn_count
                    eqn_rows = 1
                if re.search('end{(equation|align|eqnarray)}',s):
                    eqn_words += eqn_rows * widetext * 16
                    if (debug): print "Adding", eqn_rows * widetext, "rows for equation", eqn_count
                    eqn_rows = 1
                    in_eqn = False 
            elif re.search('begin{figure}',s):
                in_fig = True
                fig_count += 1
                if (debug): print "Found figure"
            elif in_caption and re.search(r'\\label',s):
                in_caption = False 
            elif in_fig and not in_caption:
                if re.search(r'\\caption',s):
                    in_caption = True
                    cap_count += 1
                    if (debug): print "Found caption"
                    s = re.sub(r'\\caption{','FIG X. ',s)
                    w = s.split(' ')
                    #print s
                    text_words += len(w)
                if re.search('end{figure}',s):
                    in_fig = False 
                    fig_words += int(widetext * ( (widetext * 150/aspect_ratio) + 20 ))
                    aspect_ratio = 1.0
            else:
                if len(s) > 0: #skip blank lines
                    w = s.split(' ')
                    #print s
                    text_words += len(w)
    if len(sys.argv) ==2:
        infile.close()

    # Output the word count estimates
    print "Summary: Found", eqn_count, "displayed equation environments,", fig_count, "figures,", cap_count, "captions."
    print "Text words = ", text_words
    print "Equation words = ", eqn_words
    print "Figure words = ", fig_words
    print "Total words = ", text_words+eqn_words+fig_words

